Improving Generalization and Stability of Generative Adversarial Networks

Generative Adversarial Networks (GANs) are one of the most popular tools for learning complex high dimensional distributions. However, generalization properties of GANs have not been well understood. In this paper, we analyze the generalization of GANs in practical settings. We show that discriminators trained on discrete datasets with the original GAN loss have poor generalization capability and do not approximate the theoretically optimal discriminator. We propose a zero-centered gradient penalty for improving the generalization of the discriminator by pushing it toward the optimal discriminator. The penalty guarantees the generalization and convergence of GANs. Experiments on synthetic and large scale datasets verify our theoretical analysis.

==> figs/.ipynb_checkpoints/Inception_plot-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 115,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import torch\n",
    "import pickle as pkl\n",
    "%matplotlib inline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 116,
   "metadata": {},
   "outputs": [],
   "source": [
    "#!rsync -au hoangtha@faramir.it.deakin.edu.au:/home/hoangtha/github/gan_stability/output/imagenet_TTUR/ ."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 117,
   "metadata": {},
   "outputs": [],
   "source": [
    "root = '/home/thanhtung/Desktop/'\n",
    "log_0gp = root + './imagenet_GAN0GP/logs/stats.p'\n",
    "log_0gp_ttur = root + './imagenet_TTUR/logs/stats.p' \n",
    "log_0real = root + './imagenet_0real/logs/stats.p'\n",
    "log_0real_ttur = root + './imagenet_0real_TTUR/logs/stats.p'\n",
    "log_wgangp5_ttur = root + './imagenet_wgangp5_TTUR/logs/stats.p'\n",
    "log_wgan0gp5_ttur = root + './imagenet_wgan0gp5_TTUR/logs/stats.p'\n",
    "log_wgan0gp5_100_ttur = root + './imagenet_wgan0gp5_lambda100_TTUR/logs/stats.p'\n",
    "\n",
    "def load_inception(file, length=100):\n",
    "    with open(file, 'rb') as f:\n",
    "        stats = pkl.load(f)\n",
    "        inception = stats['inception_score']\n",
    "    return np.array(inception['mean'])[:length], np.array(inception['stddev'])[:length]\n",
    "\n",
    "inception_0gp_mean, inception_0gp_stddev = load_inception(log_0gp)\n",
    "inception_0gp_ttur_mean, inception_0gp_ttur_stddev = load_inception(log_0gp_ttur)\n",
    "inception_0real_mean, inception_0real_stddev = load_inception(log_0real)\n",
    "inception_0real_ttur_mean, inception_0real_ttur_stddev = load_inception(log_0real_ttur)\n",
    "inception_wgangp5_ttur_mean, inception_wgangp5_ttur_stddev = load_inception(log_wgangp5_ttur)\n",
    "inception_wgan0gp5_ttur_mean, inception_wgan0gp5_ttur_stddev = load_inception(log_wgan0gp5_ttur)\n",
    "inception_wgan0gp5_100_ttur_mean, inception_wgan0gp5_100_ttur_stddev = load_inception(log_wgan0gp5_100_ttur)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 118,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f8aceed2ba8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "start = 1\n",
    "step = 1\n",
    "fig, ax = plt.subplots(1, 1,figsize=(8, 5))\n",
    "\n",
    "x = np.arange(len(inception_0gp_ttur_mean)) * 10000 + 10000\n",
    "i0gp_ttur = ax.errorbar(x[start::step], inception_0gp_ttur_mean[start::step, 1], inception_0gp_ttur_stddev[start::step, 1], c='g', linestyle=':', label='GAN-0-GP-TTUR')\n",
    "\n",
    "x = np.arange(len(inception_0real_ttur_mean)) * 10000 + 10000\n",
    "i0real_ttur = ax.errorbar(x[start::step], inception_0real_ttur_mean[start::step, 1], inception_0real_ttur_stddev[start::step, 1], c='b', linestyle='--', label='GAN-0-sample-TTUR')\n",
    "\n",
    "# x = np.arange(len(inception_0real_mean)) * 10000\n",
    "# i0real = ax.errorbar(x, inception_0real_mean[:, 1], inception_0real_stddev[:, 1], c='k', label='GAN-0real')\n",
    "\n",
    "x = np.arange(len(inception_wgangp5_ttur_mean)) * 10000 + 10000\n",
    "iwgangp5_ttur = ax.errorbar(x[start::step], inception_wgangp5_ttur_mean[start::step, 1], inception_wgangp5_ttur_stddev[start::step, 1], c='r', linestyle='-', label='WGAN-GP5-TTUR')\n",
    "\n",
    "# x = np.arange(len(inception_wgan0gp5_ttur_mean)) * 10000 + 10000\n",
    "# iwgan0gp5_ttur = ax.errorbar(x[start::step], inception_wgan0gp5_ttur_mean[start::step, 1], inception_wgan0gp5_ttur_stddev[start::step, 1], c='m', linestyle='-.', label='WGAN-0-GP5-TTUR')\n",
    "\n",
    "x = np.arange(len(inception_wgan0gp5_100_ttur_mean)) * 10000 + 10000\n",
    "iwgan0gp5_100_ttur = ax.errorbar(x[start::step], inception_wgan0gp5_100_ttur_mean[start::step, 1], inception_wgan0gp5_100_ttur_stddev[start::step, 1], c='y', linestyle='-.', label='WGAN-0-GP5-100-TTUR')\n",
    "\n",
    "ax.set_xlabel('Generator Iteration')\n",
    "ax.set_ylabel('Inception score')\n",
    "ax.legend()\n",
    "plt.show()\n",
    "fig.savefig('inception_plot.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 119,
   "metadata": {},
   "outputs": [],
   "source": [
    "# max(inception_0gp_mean[:len(inception_0real_ttur_mean), 1])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 120,
   "metadata": {},
   "outputs": [],
   "source": [
    "# max(inception_0gp_ttur_mean[:, 1])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 121,
   "metadata": {},
   "outputs": [],
   "source": [
    "# max(inception_0real_mean[:, 1])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 122,
   "metadata": {},
   "outputs": [],
   "source": [
    "# max(inception_0real_ttur_mean[:len(inception_0gp_ttur_mean), 1])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 123,
   "metadata": {},
   "outputs": [],
   "source": [
    "# (max(inception_0gp_ttur_mean[:, 1]) - max(inception_0real_ttur_mean[:len(inception_0gp_ttur_mean), 1])) / max(inception_0real_ttur_mean[:len(inception_0gp_ttur_mean), 1])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 124,
   "metadata": {},
   "outputs": [],
   "source": [
    "# (max(inception_0gp_mean[:, 1]) - max(inception_0real_ttur_mean[:len(inception_0gp_ttur_mean), 1])) / max(inception_0real_ttur_mean[:len(inception_0gp_ttur_mean), 1])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 125,
   "metadata": {},
   "outputs": [],
   "source": [
    "# import pickle as pkl\n",
    "# import numpy as np\n",
    "\n",
    "# log_0gp = './output/imagenet_GAN0GP/logs/stats.p'\n",
    "# log_0gp_ttur = './output/imagenet_TTUR/logs/stats.p' \n",
    "# log_0real = './output/imagenet_0real/logs/stats.p'\n",
    "# log_0real_ttur = './output/imagenet_0real_TTUR/logs/stats.p'\n",
    "\n",
    "# def load_inception(file):\n",
    "#     with open(file, 'rb') as f:\n",
    "#         stats = pkl.load(f)\n",
    "#         inception = stats['inception_score']\n",
    "#     return np.array(inception['mean']), np.array(inception['stddev'])\n",
    "\n",
    "# try:\n",
    "#     print('0gp')\n",
    "#     inception_0gp_mean, inception_0gp_stddev = load_inception(log_0gp)\n",
    "#     print(len(inception_0gp_mean))\n",
    "#     print(max(inception_0gp_mean[:, 1]))\n",
    "# except:\n",
    "#     print('0gp not available')\n",
    "# try:\n",
    "#     print('0gp_ttur')\n",
    "#     inception_0gp_ttur_mean, inception_0gp_ttur_stddev = load_inception(log_0gp_ttur)\n",
    "#     print(len(inception_0gp_ttur_mean))\n",
    "#     print(max(inception_0gp_ttur_mean[:, 1]))\n",
    "# except:\n",
    "#     print('0gp_ttur not available')\n",
    "# try:\n",
    "#     print('0real')\n",
    "#     inception_0real_mean, inception_0real_stddev = load_inception(log_0real)\n",
    "#     print(len(inception_0real_mean))\n",
    "#     print(max(inception_0real_mean[:, 1]))\n",
    "# except:\n",
    "#     print('0real not available')\n",
    "# try:\n",
    "#     print('0real_ttur')\n",
    "#     inception_0real_ttur_mean, inception_0real_ttur_stddev = load_inception(log_0real_ttur)\n",
    "#     print(len(inception_0real_ttur_mean))\n",
    "#     print(max(inception_0real_ttur_mean[:, 1]))    \n",
    "# except:\n",
    "#     print('0real_ttur not available')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figs/Inception_plot.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import torch\n",
    "import pickle as pkl\n",
    "%matplotlib inline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "#!rsync -au hoangtha@faramir.it.deakin.edu.au:/home/hoangtha/github/gan_stability/output/imagenet_TTUR/ ."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "root = '/home/thanhtung/Desktop/'\n",
    "log_0gp = root + './imagenet_GAN0GP/logs/stats.p'\n",
    "log_0gp_ttur = root + './imagenet_TTUR/logs/stats.p' \n",
    "log_0real = root + './imagenet_0real/logs/stats.p'\n",
    "log_0real_ttur = root + './imagenet_0real_TTUR/logs/stats.p'\n",
    "log_wgangp5_ttur = root + './imagenet_wgangp5_TTUR/logs/stats.p'\n",
    "log_wgan0gp5_ttur = root + './imagenet_wgan0gp5_TTUR/logs/stats.p'\n",
    "log_wgan0gp5_100_ttur = root + './imagenet_wgan0gp5_lambda100_TTUR/logs/stats.p'\n",
    "log_wgan0gp5_500_ttur = root + './imagenet_wgan0gp5_lambda500_TTUR/logs/stats.p'\n",
    "\n",
    "def load_inception(file, length=100):\n",
    "    with open(file, 'rb') as f:\n",
    "        stats = pkl.load(f)\n",
    "        inception = stats['inception_score']\n",
    "    return np.array(inception['mean'])[:length], np.array(inception['stddev'])[:length]\n",
    "\n",
    "inception_0gp_mean, inception_0gp_stddev = load_inception(log_0gp)\n",
    "inception_0gp_ttur_mean, inception_0gp_ttur_stddev = load_inception(log_0gp_ttur)\n",
    "inception_0real_mean, inception_0real_stddev = load_inception(log_0real)\n",
    "inception_0real_ttur_mean, inception_0real_ttur_stddev = load_inception(log_0real_ttur)\n",
    "inception_wgangp5_ttur_mean, inception_wgangp5_ttur_stddev = load_inception(log_wgangp5_ttur)\n",
    "inception_wgan0gp5_ttur_mean, inception_wgan0gp5_ttur_stddev = load_inception(log_wgan0gp5_ttur)\n",
    "inception_wgan0gp5_100_ttur_mean, inception_wgan0gp5_100_ttur_stddev = load_inception(log_wgan0gp5_100_ttur)\n",
    "inception_wgan0gp5_500_ttur_mean, inception_wgan0gp5_500_ttur_stddev = load_inception(log_wgan0gp5_500_ttur)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f5646b6e8d0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "start = 1\n",
    "step = 5\n",
    "fig, ax = plt.subplots(1, 1,figsize=(8, 5))\n",
    "\n",
    "x = np.arange(len(inception_0gp_ttur_mean)) * 10000 + 10000\n",
    "i0gp_ttur = ax.errorbar(x[start::step], inception_0gp_ttur_mean[start::step, 1], inception_0gp_ttur_stddev[start::step, 1], c='g', linestyle=':', label='GAN-0-GP-TTUR')\n",
    "\n",
    "x = np.arange(len(inception_0real_ttur_mean)) * 10000 + 10000\n",
    "i0real_ttur = ax.errorbar(x[start::step], inception_0real_ttur_mean[start::step, 1], inception_0real_ttur_stddev[start::step, 1], c='b', linestyle='--', label='GAN-0-sample-TTUR')\n",
    "\n",
    "# x = np.arange(len(inception_0real_mean)) * 10000\n",
    "# i0real = ax.errorbar(x, inception_0real_mean[:, 1], inception_0real_stddev[:, 1], c='k', label='GAN-0real')\n",
    "\n",
    "x = np.arange(len(inception_wgangp5_ttur_mean)) * 10000 + 10000\n",
    "iwgangp5_ttur = ax.errorbar(x[start::step], inception_wgangp5_ttur_mean[start::step, 1], inception_wgangp5_ttur_stddev[start::step, 1], c='r', linestyle='-', label='WGAN-GP5-TTUR')\n",
    "\n",
    "# x = np.arange(len(inception_wgan0gp5_ttur_mean)) * 10000 + 10000\n",
    "# iwgan0gp5_ttur = ax.errorbar(x[start::step], inception_wgan0gp5_ttur_mean[start::step, 1], inception_wgan0gp5_ttur_stddev[start::step, 1], c='m', linestyle='-.', label='WGAN-0-GP5-TTUR')\n",
    "\n",
    "#x = np.arange(len(inception_wgan0gp5_100_ttur_mean)) * 10000 + 10000\n",
    "#iwgan0gp5_100_ttur = ax.errorbar(x[start::step], inception_wgan0gp5_100_ttur_mean[start::step, 1], inception_wgan0gp5_100_ttur_stddev[start::step, 1], c='y', linestyle='-.', label='WGAN-0-GP5-100-TTUR')\n",
    "\n",
    "# x = np.arange(len(inception_wgan0gp5_500_ttur_mean)) * 10000 + 10000\n",
    "# iwgan0gp5_500_ttur = ax.errorbar(x[start::step], inception_wgan0gp5_500_ttur_mean[start::step, 1], inception_wgan0gp5_500_ttur_stddev[start::step, 1], c='y', linestyle='-.', label='WGAN-0-GP5-500-TTUR')\n",
    "\n",
    "ax.set_xlabel('Generator Iteration')\n",
    "ax.set_ylabel('Inception score')\n",
    "ax.legend()\n",
    "plt.show()\n",
    "fig.savefig('inception_plot.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "# max(inception_0gp_mean[:len(inception_0real_ttur_mean), 1])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "# max(inception_0gp_ttur_mean[:, 1])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "# max(inception_0real_mean[:, 1])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "# max(inception_0real_ttur_mean[:len(inception_0gp_ttur_mean), 1])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "# (max(inception_0gp_ttur_mean[:, 1]) - max(inception_0real_ttur_mean[:len(inception_0gp_ttur_mean), 1])) / max(inception_0real_ttur_mean[:len(inception_0gp_ttur_mean), 1])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "# (max(inception_0gp_mean[:, 1]) - max(inception_0real_ttur_mean[:len(inception_0gp_ttur_mean), 1])) / max(inception_0real_ttur_mean[:len(inception_0gp_ttur_mean), 1])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "# import pickle as pkl\n",
    "# import numpy as np\n",
    "\n",
    "# log_0gp = './output/imagenet_GAN0GP/logs/stats.p'\n",
    "# log_0gp_ttur = './output/imagenet_TTUR/logs/stats.p' \n",
    "# log_0real = './output/imagenet_0real/logs/stats.p'\n",
    "# log_0real_ttur = './output/imagenet_0real_TTUR/logs/stats.p'\n",
    "\n",
    "# def load_inception(file):\n",
    "#     with open(file, 'rb') as f:\n",
    "#         stats = pkl.load(f)\n",
    "#         inception = stats['inception_score']\n",
    "#     return np.array(inception['mean']), np.array(inception['stddev'])\n",
    "\n",
    "# try:\n",
    "#     print('0gp')\n",
    "#     inception_0gp_mean, inception_0gp_stddev = load_inception(log_0gp)\n",
    "#     print(len(inception_0gp_mean))\n",
    "#     print(max(inception_0gp_mean[:, 1]))\n",
    "# except:\n",
    "#     print('0gp not available')\n",
    "# try:\n",
    "#     print('0gp_ttur')\n",
    "#     inception_0gp_ttur_mean, inception_0gp_ttur_stddev = load_inception(log_0gp_ttur)\n",
    "#     print(len(inception_0gp_ttur_mean))\n",
    "#     print(max(inception_0gp_ttur_mean[:, 1]))\n",
    "# except:\n",
    "#     print('0gp_ttur not available')\n",
    "# try:\n",
    "#     print('0real')\n",
    "#     inception_0real_mean, inception_0real_stddev = load_inception(log_0real)\n",
    "#     print(len(inception_0real_mean))\n",
    "#     print(max(inception_0real_mean[:, 1]))\n",
    "# except:\n",
    "#     print('0real not available')\n",
    "# try:\n",
    "#     print('0real_ttur')\n",
    "#     inception_0real_ttur_mean, inception_0real_ttur_stddev = load_inception(log_0real_ttur)\n",
    "#     print(len(inception_0real_ttur_mean))\n",
    "#     print(max(inception_0real_ttur_mean[:, 1]))    \n",
    "# except:\n",
    "#     print('0real_ttur not available')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

